Transversal polynomial of r-fold covers

We explore the interplay between algebraic combinatorics and algorithmic problems in graph theory by defining a polynomial with connections to correspondence colouring (also known as DP-colouring), a recent generalization of list-colouring, and the Unique Games Conjecture. Like the chromatic polynomial of a graph, we are able to evaluate this polynomial at a point, despite the complexity of computing this polynomial. We construct a cover of a graph $X$ by blowing up each vertex to a set of $r$ vertices and joining each pair of sets corresponding to adjacent vertices by a matching with $r$ edges. To each cover $Y$ of $X$ we associate a polynomial $\xi(Y,t)$, called the transversal polynomial. The coefficient $t^k$ of $\xi(Y,t)$ is the number of $k$-edge induced subgraphs of $Y$ whose vertex set is a transversal of the set system given by the blown-up vertices. We show that $\xi(Y,t)$ satisfies a contraction-deletion formula, and that if $n=|V_X|$ and the cover has index $r$, then $\xi(Y,-(r-1)) \equiv 0 \mod r^n$.

==> anc/TransversalPolynomials.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "d5ce2683",
   "metadata": {},
   "source": [
    "# Transversal Polynomials\n",
    "\n",
    "This Jupyter notebook contains some basic functions in SageMath to allow the user to work with transversal polynomials of $r$-fold covers of graphs.\n",
    "\n",
    "It should be read in concert with the paper \"*Transversal Polynomials of $r$-fold covers*\" by Chris Godsil, Krystal Guo and Gordon Royle.\n",
    "\n",
    "First some definitions: suppose that $X$ is a *looped multigraph* which is a graph that may have loops and/or multiple edges. We define an arc of $X$ to be an ordered pair of distinct adjacent vertices or a loop. If $e \\in E(X)$ is not a loop, then it determines two oppositely-directed arcs, which we denote $e'$ and $e''$. \n",
    "\n",
    "The arc multiset $A(X)$ is the multiset of all arcs of $X$. It is a multiset, because if $e$ and $f$ are parallel edges then $e'$, $e''$, $f'$ and $f''$ are viewed as pairwise distinct arcs.\n",
    "\n",
    "An *arc function* of index $r$ is a function \n",
    "$$\n",
    "\\alpha: A(X) \\rightarrow \\text{Sym}(r)\n",
    "$$\n",
    "so that if $e$ is a non-loop edge, then \n",
    "$$\\alpha(e') \\alpha(e'') = 1$$ (where $1$ is the identity permutation).\n",
    "\n",
    "There are no restrictions on the permutations assigned to loops.\n",
    "\n",
    "Given a looped multigraph $X$ with arc function $\\alpha$, define $X^\\alpha$ as follows. The vertex set of $X^\\alpha$ is $V(X) \\times \\{1,2,\\ldots,r\\}$. For each vertex $v \\in V(X)$, the *fibre* $F_v$ is the set of $r$ vertices\n",
    "$$\n",
    "F_v = \\{(v,i) : 1 \\leqslant i \\leqslant r\\}.\n",
    "$$\n",
    "\n",
    "The edges of $X^\\alpha$ are determined by the arc function. For each loop $e \\in E(X)$, add the set of edges \n",
    "\n",
    "$$\n",
    "\\left\\{(u,i), \\left( u,i^{\\alpha(e)} \\right)\\right\\}\n",
    "$$ \n",
    "\n",
    "to $X^\\alpha$ and for each non-loop $e \\in E(X)$ pick one of its arcs, say $e' = (u,v)$, and add a matching between $F_u$ and $F_v$ consisting of the edges \n",
    "\n",
    "$$\\left\\{(u,i), \\left( v,i^{\\alpha(e')}\\right)\\right\\}.$$\n",
    "\n",
    "The condition that $\\alpha(e') \\alpha(e'') = 1$ means that the matching is independent of whether $e'$ or $e''$ is chosen.\n",
    "\n",
    "Note that each edge of $X$ contributes exactly $r$ edges to $X^\\alpha$ - a loop of $X$ on a vertex $u$ adds a $2$-regular subgraph of $F_u$ (loops have degree $2$), while a non-loop $e'=(u,v)$ of $X$ contributes a matching of $r$ edges between $F_u$ and $F_v$.\n"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "468cb8e0",
   "metadata": {},
   "source": [
    "\n",
    "## Representation\n",
    "\n",
    "We will represent a looped multigraph with an arc function as a SageMath looped multigraph with labelled edges. If $(u,v,g)$ is a labelled edge of $X$, with $u < v$, and $g \\in \\text{Sym}(r)$, then $g$ is the label of the arc $(u,v)$; the label $g^{-1}$ of the reverse arc is not stored explicitly because it is implicitly determined.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "id": "0e7904e9",
   "metadata": {},
   "outputs": [],
   "source": [
    "# Returns a random multigraph with n vertices, e edges and \n",
    "# edge-labels from Sym(r), to be used as test cases. \n",
    "\n",
    "def randomLoopedMultigraph(n,e,r):\n",
    "    X = Graph()\n",
    "    X.allow_multiple_edges(true)\n",
    "    X.allow_loops(true)\n",
    "    X.add_vertices(range(n))\n",
    "    sym = SymmetricGroup(r)\n",
    "    for i in range(e):\n",
    "        v = int(random()*n)\n",
    "        w = int(random()*n)\n",
    "        el = sym.random_element()\n",
    "        X.add_edge(v,w,el)\n",
    "    return X\n",
    "\n",
    "\n",
    "# This function takes an edge-labelled looped multigraph\n",
    "# and computes its r-fold cover. If g has any edges,\n",
    "# then the index of the arc function can be determined by \n",
    "# looking at any of the labels, but not if g has no edges.\n",
    "#\n",
    "# Therefore the index must be passed into the function as\n",
    "# an argument.\n",
    "#\n",
    "# Each vertex has a name of the form (u,i) where u is a vertex\n",
    "# of X and 1 <= i <= r, so the relationship to the\n",
    "# original is preserved. \n",
    "#\n",
    "# Any call to X.vertices() has been changed to \n",
    "# X.vertices(sort=false), and similarly for X.edges()\n",
    "# because the default behaviour of these methods is being \n",
    "# changed and leaving out \"sort = false\" generates an alarming\n",
    "# warning message.\n",
    "\n",
    "def makeCover(X,r):\n",
    "    Y = Graph()\n",
    "    Y.allow_multiple_edges(true)\n",
    "    Y.allow_loops(true)\n",
    "    \n",
    "    for x in X.vertices(sort=true):\n",
    "        for y in range(1,r+1):\n",
    "            Y.add_vertex((x,y))\n",
    "    \n",
    "    for e in X.edges(sort=true):\n",
    "        g = e[2]\n",
    "        for p in range(1,r+1):\n",
    "            Y.add_edge((e[0],p), (e[1],g(p)))\n",
    "            \n",
    "    return Y\n",
    "\n",
    "# This method sets vertex positions for plotting \n",
    "# a cover. It lays the vertices out almost on a grid\n",
    "# but with each vertex being \"jiggled\" a little out of \n",
    "# perfect alignment - edges all aligned perfectly\n",
    "# to a grid tend to overlap perfectly, and therefore\n",
    "# become obscured. \n",
    "#\n",
    "# After calling setCoverPos(Y), all subsequent calls\n",
    "# to Y.plot() will use the new positions of the vertices\n",
    "\n",
    "def setCoverPos(cover):\n",
    "    xNames = []\n",
    "    for v in cover.vertices(sort=false):\n",
    "        if not v[0] in xNames:\n",
    "            xNames.append(v[0])\n",
    "    r = max([v[1] for v in cover.vertices(sort=false) if v[0] == xNames[0]])\n",
    "    pos = {}\n",
    "    for x in xNames:\n",
    "        yjiggle = random()*0.5\n",
    "        for y in range(1,r+1):\n",
    "            xjiggle = random()*0.2\n",
    "            pos[(x,y)] = (x+xjiggle,y+yjiggle)\n",
    "    cover.set_pos(pos)"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ac03b11c",
   "metadata": {},
   "source": [
    "## The transversal polynomial\n",
    "\n",
    "A *transversal* of $X^\\alpha$ is a set of $|V(X)|$ vertices, exactly one from each fibre, and so\n",
    "if $X$ has $n$ vertices, then there are $r^n$ transversals. Each transversal induces a subgraph\n",
    "(imaginatively termed a *transversal subgraph*, each transversal subgraph has some number of edges,\n",
    "and the transversal polynomial is the\n",
    "generating function for these values.\n",
    "\n",
    "More precisely, if $t$ is an indeterminate, then the *transversal polynomial* is\n",
    "$$\n",
    "\\xi(X^\\alpha,t) = \\sum_S t^{|E(S)|}\n",
    "$$\n",
    "where the sum is taken over all transversal subgraphs $S$ of $X^\\alpha$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "id": "d04cab78",
   "metadata": {},
   "outputs": [],
   "source": [
    "# This calculates the transversal polynomial of a cover by\n",
    "# the naive method of computing all $r^n$ transversal subgraphs.\n",
    "#\n",
    "# Provided the vertex set of the cover is V x {1,2,..,r} the \n",
    "# function will determine V and r. \n",
    "# \n",
    "# Computing the r^n transversals is done lazily by just \n",
    "# computing the representation to the base r of each integer from \n",
    "# 0 to r^n-1. This is an easy-to-program, but not especially efficient\n",
    "# inefficient way to generate each transveral in turn.\n",
    "\n",
    "def transversalPolynomial(cover):\n",
    "    xNames = []\n",
    "    for v in cover.vertices(sort=false):\n",
    "        if not v[0] in xNames:\n",
    "            xNames.append(v[0])\n",
    "    r = max([v[1] for v in cover.vertices(sort=false) if v[0] == xNames[0]])\n",
    "    n = len(xNames)\n",
    "    R.<t> = PolynomialRing(ZZ)\n",
    "    pol = R(0)\n",
    "    for i in range(r^n):\n",
    "        transversal = Integer(i).digits(base=r,padto=n)\n",
    "        sub = [(xNames[i],transversal[i]+1) for i in range(len(transversal))]\n",
    "        pol = pol + t^cover.subgraph(sub).num_edges()\n",
    "    return pol"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "487061c6",
   "metadata": {},
   "source": [
    "## Deletion and Contraction\n",
    "\n",
    "Many graph invariants satisfy some sort of deletion-contraction recurrence, with the Tutte Polynomial and its specializations such as the chromatic and flow polynomials being the standard examples.\n",
    "\n",
    "The deletion-contraction recurrence is often the main tool for inductive proofs, but also the foundation of many algorithms.\n",
    "\n",
    "If $X$ is a graph with an arc function $\\alpha$, and $e \\in E(X)$ then we let $X^\\alpha \\setminus e$ denote the graph obtained from $X^\\alpha$ by deleting the $r$ edges associated with $e$. It is clear that $X^\\alpha \\setminus e$ is an $r$-fold cover of $X \\setminus e$ whose arc function is just $\\alpha$ restricted to the remaining arcs.\n",
    "\n",
    "Contraction is a little more tricky. If $e$ is a not a loop, then in $X^\\alpha$ it determines a matching between two fibres, and so we let $X^\\alpha / e$ denote the graph obtained by (simultaneously) contracting all those edge. We view these edges as shrinking in length until they vanish, with all other edges being dragged along by their endpoints, forming multiple edges and loops if necessary. \n",
    "\n",
    "Again, it is clear that $X^\\alpha / e$ is an $r$-fold cover of $X/e$ but determining the arc function $\\alpha_{/e}$ so that $X^{\\alpha_{/e}}$ is equal to $X^{\\alpha} / e$ requires some case analysis, which is given in the paper.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "id": "f39631fc",
   "metadata": {},
   "outputs": [],
   "source": [
    "# This takes an edge-labelled looped multigraph mg, \n",
    "# and deletes the edge numbered \"edgeNum\", which requires\n",
    "# nothing more than copying the vertex set, and then \n",
    "# copying every edge to the new graph other than \"edgeNum\"\n",
    "\n",
    "def deleteEdge(mg,edgeNum):\n",
    "    mgEdges = mg.edges(sort=true)\n",
    "    \n",
    "    mgd = Graph()\n",
    "    mgd.allow_loops(true)\n",
    "    mgd.allow_multiple_edges(true)\n",
    "    \n",
    "    mgd.add_vertices(mg.vertices(sort=true))\n",
    "    \n",
    "    for i in range(len(mgEdges)):\n",
    "        if i != edgeNum:\n",
    "            mgd.add_edge(mgEdges[i])\n",
    "    \n",
    "    return mgd\n",
    "\n",
    "\n",
    "# This takes an edge-labelled looped multigraph mg, \n",
    "# and contracts the edge numbered \"edgeNum\". If \n",
    "# this edge is e = (u,v,g), then any other edge f\n",
    "# that is incident to v will have its label changed.\n",
    "#\n",
    "# Mostly this is done exactly as described in the\n",
    "# paper, with the minor complication that for any \n",
    "# edge f, we always have f[0] <= f[1] but the \n",
    "# expression in the paper uses the value of the\n",
    "# arc function of the arc directed away from f.\n",
    "#\n",
    "# If f = (v,w,h) then f is directed away from v,\n",
    "# and so we can use h directly in the calculation,\n",
    "# but if f = (w,v,h) then we must use h^{-1}.\n",
    "#\n",
    "# In addition, the result will be allocated to \n",
    "# an edge with endpoints u and w, and whether this\n",
    "# is (u,w,*) or (w,u,*) depends on w. \n",
    "#\n",
    "\n",
    "def contractEdge(mg,edgeNum):\n",
    "    mgEdges = mg.edges(sort=true)   \n",
    "    \n",
    "    mge = Graph()\n",
    "    mge.allow_loops(true)\n",
    "    mge.allow_multiple_edges(true)\n",
    "    \n",
    "    e = mgEdges[edgeNum]\n",
    "    \n",
    "    u = e[0]\n",
    "    v = e[1]\n",
    "    \n",
    "    mge.add_vertices([x for x in mg.vertices(sort=true) if x != v])\n",
    "    \n",
    "    for i in range(len(mgEdges)):\n",
    "        if i != edgeNum:\n",
    "            f = mgEdges[i]\n",
    "            \n",
    "            # edges not touching v are unchanged\n",
    "            if f[0] != v and f[1] != v:\n",
    "                mge.add_edge(f)\n",
    "            \n",
    "            # loop on v becomes loop on u with \n",
    "            if f[0] == v and f[1] == v:\n",
    "                mge.add_edge(u,u,e[2]*f[2]*e[2]^-1)\n",
    "                   \n",
    "            # parallel edge to e becomes loop on u with $al(f) al(e)^1$ \n",
    "            if f[0] == u and f[1] == v:\n",
    "                mge.add_edge(u,u,f[2]*e[2]^-1)\n",
    "            else:   \n",
    "                # edges touching v pointing out (so f)\n",
    "                if f[0] == v and f[1] != v:\n",
    "                    mge.add_edge(u,f[1],e[2]*f[2])\n",
    "                 \n",
    "                # edges touching v pointing in, so (w,v)\n",
    "                if f[0] != v and f[1] == v:\n",
    "                    if f[0] < u:\n",
    "                        mge.add_edge(f[0],u,f[2]*e[2]^-1)\n",
    "                    else:\n",
    "                        mge.add_edge(u,f[0],e[2]*f[2]^-1)\n",
    "    \n",
    "    return mge"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "ba7cc2ea",
   "metadata": {},
   "source": [
    "## Recurrence\n",
    "\n",
    "As in the paper, we can find a recurrence for the transversal polynomial of a cover working directly with the \n",
    "underlying graphs (the original graph and the minors that arise) and their arc functions.\n",
    "\n",
    "Then\n",
    "$$\n",
    "\\xi(X^{\\alpha},t) = (t-1) \\xi(X^{\\alpha}/e,t) + \\xi(X^{\\alpha} \\backslash e, t).\n",
    "$$\n",
    "\n",
    "Provided $X$ has an edge that is not a loop, then this recurrence can be applied. Therefore \n",
    "the base case for this recurrence is when $X$ is a graph all of whose edges are loops.\n",
    "\n",
    "If $X$ is a graph with only loops, then the transversal polynomial of $X^\\alpha$ is the product\n",
    "of the transversal polynomials of the restrictions of $X^\\alpha$ to each vertex in turn. \n",
    "\n",
    "These are auxiliary routines that will be called by the main recursive function and so they\n",
    "do not perform any checking to ensure, for example, that the graph has only one vertex or\n",
    "has only loops. "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "id": "15fe6d37",
   "metadata": {},
   "outputs": [],
   "source": [
    "# This computes the transversal polynomial for a graph with one vertex \n",
    "# and any number of loops. If the value of the arc function of a loop\n",
    "# is the group element g, then in the cover there is a loop on the vertices\n",
    "# indexed by the fixed points of g. Hence the transversal polynomial is the \n",
    "# sum of t^fixedpoints[i] where fixedpoints[i] is the number of permutations\n",
    "# that fix i.\n",
    "\n",
    "def loopsOnOneVertexTransversalPolynomial(X,r):\n",
    "    R.<t> = PolynomialRing(ZZ)\n",
    "    \n",
    "    fixpoints={}\n",
    "    for i in range(1,r+1):\n",
    "        fixpoints[i] = 0\n",
    "        \n",
    "    for e in X.edges(sort=false):\n",
    "        for i in range(1,r+1):\n",
    "            if e[2](i) == i:\n",
    "                fixpoints[i]=fixpoints[i]+1\n",
    "        \n",
    "    pol = R(0)\n",
    "    for i in range(1,r+1):\n",
    "        pol = pol + t^fixpoints[i]\n",
    "        \n",
    "    return pol\n",
    "\n",
    "# If the graph only has loops, then calculate for each vertex in \n",
    "# turn calculate the transversal polynomial for the restriction to that\n",
    "# single vertex, and then return the product of these polynomials\n",
    "\n",
    "def loopsOnlyTransversalPolynomial(X,r):\n",
    "    onevertexsubs = [X.subgraph([v]) for v in X.vertices(sort=true)]\n",
    "    tpols = [loopsOnOneVertexTransversalPolynomial(s,r) for s in onevertexsubs]\n",
    "    return product(tpols)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "id": "f8130a59",
   "metadata": {},
   "outputs": [],
   "source": [
    "# This recursive function tries to find an edge that is not a loop, and\n",
    "# immediately activates the recursion with the first it finds. \n",
    "#\n",
    "# If will only reach the final return statement if there are no\n",
    "# edges that are not loops.\n",
    "\n",
    "def recursiveTransversalPolynomial(X,r):\n",
    "    \n",
    "    R.<t> = PolynomialRing(ZZ)    \n",
    "    Xedges = X.edges(sort=true)\n",
    "\n",
    "    for i in range(len(Xedges)):\n",
    "        if Xedges[i][0] != Xedges[i][1]:\n",
    "            Xdel = deleteEdge(X,i)\n",
    "            Xcon = contractEdge(X,i)\n",
    "            XdelTPol = recursiveTransversalPolynomial(Xdel,r)\n",
    "            XconTPol = recursiveTransversalPolynomial(Xcon,r)\n",
    "            return (t-1)*XconTPol+XdelTPol\n",
    "    \n",
    "    # Only reach here if it is all loops on isolated vertices\n",
    "    return loopsOnlyTransversalPolynomial(X,r)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "id": "2a8a1758",
   "metadata": {},
   "outputs": [],
   "source": [
    "# This will test the operation of the code by comparing the transversal\n",
    "# polynomial of randomly generated graphs with n vertices and e edges \n",
    "# equipped with a randomly selected arc fucntion of index r\n",
    "# For example, randomTests(6,12,4,100) will run 100 tests on randomly\n",
    "# generated 4-fold covers of random graphs with 6 vertices and 12 edges \n",
    "\n",
    "def randomTests(n,e,r,numIterations):\n",
    "    for it in range(numIterations):\n",
    "        X = randomLoopedMultigraph(n,e,r)\n",
    "        Y = makeCover(X,r)\n",
    "        tp1 = recursiveTransversalPolynomial(X,r)\n",
    "        tp2 = transversalPolynomial(Y)\n",
    "        print(tp1)\n",
    "        print(tp2)\n",
    "        print(tp1==tp2)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "ffe3321f",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "SageMath 9.7",
   "language": "sage",
   "name": "sagemath-9.7"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.5"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

